Turbulence Enrichment using Physics-informed Generative Adversarial Networks

Generative Adversarial Networks (GANs) have been widely used for generating photo-realistic images. A variant of GANs called super-resolution GAN (SRGAN) has already been used successfully for image super-resolution where low resolution images can be upsampled to a $4\times$ larger image that is perceptually more realistic. However, when such generative models are used for data describing physical processes, there are additional known constraints that models must satisfy including governing equations and boundary conditions. In general, these constraints may not be obeyed by the generated data. In this work, we develop physics-based methods for generative enrichment of turbulence. We incorporate a physics-informed learning approach by a modification to the loss function to minimize the residuals of the governing equations for the generated data. We have analyzed two trained physics-informed models: a supervised model based on convolutional neural networks (CNN) and a generative model based on SRGAN: Turbulence Enrichment GAN (TEGAN), and show that they both outperform simple bicubic interpolation in turbulence enrichment. We have also shown that using the physics-informed learning can also significantly improve the model's ability in generating data that satisfies the physical governing equations. Finally, we compare the enriched data from TEGAN to show that it is able to recover statistical metrics of the flow field including energy metrics and well as inter-scale energy dynamics and flow morphology.

==> Figures/parse_output_file.py <==
import matplotlib.pyplot as plt
import numpy as np
import sys

if len(sys.argv) < 2:
    print("Usage: ")
    print("    python {} <log file>".format(sys.argv[0]))
    sys.exit()

logfile = sys.argv[1]

steps = []
loss_d = []
loss_g = []

with open(logfile, 'r') as flog:
    for line in flog:
        line = line.strip().split()
        if len(line) == 10 and line[6] == 'generator':
            steps.append( int(line[1][:line[1].find(':')]) )
            loss_d.append( float(line[5][:line[5].find(',')]) )
            loss_g.append( float(line[9]) )


# Plot the discriminant and generator losses

# fig, ax1 = plt.subplots()
# 
# ax1.plot(steps, loss_d, 'b-')
# ax1.set_xlabel('iteration')
# # Make the y-axis label, ticks and tick labels match the line color.
# ax1.set_ylabel('Discriminant loss', color='b')
# ax1.tick_params('y', colors='b')
# 
# ax2 = ax1.twinx()
# ax2.plot(steps, loss_g, 'r-')
# ax2.set_ylabel('Generator loss', color='r')
# ax2.tick_params('y', colors='r')

fig = plt.figure()

plt.semilogy(steps, loss_d, 'b-', label='Discriminator')
plt.semilogy(steps, loss_g, 'r-', label='Generator')
plt.xlabel('iterations')
plt.ylabel('loss')
plt.legend()

fig.tight_layout()
plt.show()


==> Figures/plot_generator_outputs.py <==
import matplotlib.pyplot as plt
import numpy as np
import h5py
import sys

varindices = {'u': 0, 'v': 1, 'w': 2, 'p': 3}

def plot(var, ax, extent=(0, 2.*np.pi,0, 2.*np.pi), vmin=None, vmax=None, cmap=None):
    # if vmin == None:
    #     vmin = var.min()
    # if vmax == None:
    #     vmax = var.max()

    if cmap == None:
        cmap = plt.get_cmap('viridis')

    im = ax.imshow( var, extent=extent, vmin=vmin, vmax=vmax, cmap=cmap, origin='lower', interpolation='none', aspect='equal' )
    ax.set_xlim((extent[0],extent[1]))
    ax.set_ylim((extent[2],extent[3]))
    return im

def convert_to_rgb(a, vmin, vmax,  cmap=plt.cm.viridis):
    rgb = cmap( (a - vmin)/(vmax - vmin) )
    return rgb[:,:,:-1]


if len(sys.argv) < 5:
    print("Usage: ")
    print("    python {} <HDF5 output file> <variable> <plane> <index>".format(sys.argv[0]))
    sys.exit()

filename = sys.argv[1]
var = varindices[ sys.argv[2] ]
plane = int(sys.argv[3])
index = int(sys.argv[4])

h5f = h5py.File(filename, 'r+')
HR  = h5f['HR'].value
LR  = h5f['LR'].value
out = h5f['output'].value

batch_size, nx, ny, nz, _ = HR.shape
x = np.linspace(0,2.*np.pi,num=nx+1)[:-1].reshape((nx,1,1)).repeat(ny, axis=1).repeat(nz, axis=2)
y = np.linspace(0,2.*np.pi,num=ny+1)[:-1].reshape((1,ny,1)).repeat(nx, axis=0).repeat(nz, axis=2)
z = np.linspace(0,2.*np.pi,num=nz+1)[:-1].reshape((1,1,nz)).repeat(nx, axis=0).repeat(ny, axis=1)

batch = np.random.randint(batch_size, size=1)[0]

if plane == 0:
    var_HR  =  HR[batch, index, :, :, var]
    var_LR  =  LR[batch, index, :, :, var]
    var_out = out[batch, index, :, :, var]
elif plane == 1:
    var_HR  =  HR[batch, :, index, :, var]
    var_LR  =  LR[batch, :, index, :, var]
    var_out = out[batch, :, index, :, var]
elif plane == 2:
    var_HR  =  HR[batch,  :, :,index, var]
    var_LR  =  LR[batch,  :, :,index, var]
    var_out = out[batch,  :, :,index, var]
else:
    raise ValueError('Plane has to be 0, 1 or 2. Given {}'.format(plane))

vmin = var_HR.min()
vmax = var_HR.max()

fig, (ax1, ax2, ax3) = plt.subplots(1, 3, sharey=True, figsize=(11,4.3))

im1 = plot(var_HR,  ax1, vmin=vmin, vmax=vmax)
ax1.set_title('High resolution')

im2 = plot(var_LR,  ax2, vmin=vmin, vmax=vmax)
ax2.set_title('Low resolution')

im3 = plot(var_out, ax3, vmin=vmin, vmax=vmax)
ax3.set_title('Generator output')

fig.tight_layout()
plt.show()


